Stellar Disruption of Axion Minihalos and Consequences for Direct Axion Detection

Scenarios such as the QCD axion with the Peccei-Quinn symmetry broken after inflation predict an enhanced matter power spectrum on sub-parsec scales. These theories lead to the formation of dense dark matter structures known as minihalos, which provide insights into early Universe dynamics and have implications for direct detection experiments. We examine the mass loss of minihalos during stellar encounters, building on previous studies that derived formulas for mass loss and performed N-body simulations. We propose a new formula for the mass loss that accounts for changes in the minihalo profile after disruption by a passing star. We also investigate the mass loss for multiple stellar encounters. We demonstrate that accurately assessing the mass loss in minihalos due to multiple stellar encounters necessitates considering the alterations in the minihalo's binding energy after each encounter, as overlooking this aspect results in a substantial underestimation of the mass loss. We further extend our analysis to the Galactic environment by more accurately incorporating multiple stellar encounters and dynamical relaxation timescales, simulating minihalo orbits in the Galactic potential. Our results show stellar interactions are more destructive than previously estimated, reducing minihalo mass retention at the solar system to ~30%, compared to earlier estimates of ~60%. This enhanced loss arises from cumulative energy injections when relaxation periods between stellar encounters are accounted for. The altered minihalo mass function implies a larger fraction of axion dark matter occupies inter-minihalo space, potentially increasing the local axion density and improving haloscope detection prospects. This thesis highlights the significance of detailed modeling of stellar disruptions in shaping the axion dark matter distribution.

==> compile-thesis.sh <==
#!/bin/bash
# A script to compile the PhD Thesis - Krishna Kumar 
# Distributed under GPLv2.0 License

compile="compile";
clean="clean";

if test -z "$2"
then
if [ $1 = $clean ]; then
	echo "Cleaning please wait ..."
	rm -f *~
	rm -rf *.aux
	rm -rf *.bbl
	rm -rf *.blg
	rm -rf *.d
	rm -rf *.fls
	rm -rf *.ilg
	rm -rf *.ind
	rm -rf *.toc*
	rm -rf *.lot*
	rm -rf *.lof*
	rm -rf *.log
	rm -rf *.idx
	rm -rf *.out*
	rm -rf *.nlo
	rm -rf *.nls
	rm -rf $filename.pdf
	rm -rf $filename.ps
	rm -rf $filename.dvi
	rm -rf *#* 
	echo "Cleaning complete!"
	exit
else
	echo "Shell script for compiling the PhD Thesis"
	echo "Usage: sh ./compile-thesis.sh [OPTIONS] [filename]"
	echo "[option]  compile: Compiles the PhD Thesis"
	echo "[option]  clean: removes temporary files no filename required"
	exit
fi
fi

filename=$2;

if [ $1 = $clean ]; then
	echo "Cleaning please wait ..."
	rm -f *~
	rm -rf *.aux
	rm -rf *.bbl
	rm -rf *.blg
	rm -rf *.d
	rm -rf *.fls
	rm -rf *.ilg
	rm -rf *.ind
	rm -rf *.toc*
	rm -rf *.lot*
	rm -rf *.lof*
	rm -rf *.log
	rm -rf *.idx
	rm -rf *.out*
	rm -rf *.nlo
	rm -rf *.nls
	rm -rf $filename.pdf
	rm -rf $filename.ps
	rm -rf $filename.dvi
	rm -rf *#* 
	echo "Cleaning complete!"
	exit
elif [ $1 = $compile ]; then
	echo "Compiling your PhD Thesis...please wait...!"
	pdflatex -interaction=nonstopmode $filename.tex
	bibtex $filename.aux 	
	makeindex $filename.aux
	makeindex $filename.idx
	makeindex $filename.nlo -s nomencl.ist -o $filename.nls
	pdflatex -interaction=nonstopmode $filename.tex
	makeindex $filename.nlo -s nomencl.ist -o $filename.nls
	pdflatex -interaction=nonstopmode $filename.tex
	echo "Success!"
	exit
fi


if test -z "$3"
then
	exit
fi

